Two Particle-in-Grid Realisations on Spacetrees

The present paper studies two particle management strategies for dynamically adaptive Cartesian grids at hands of a particle-in-cell code. One holds the particles within the grid cells, the other within the grid vertices. The fundamental challenge for the algorithmic strategies results from the fact that particles may run through the grid without velocity constraints. To facilitate this, we rely on multiscale grid representations. They allow us to lift and drop particles between different spatial resolutions. We call this cell-based strategy particle in tree (PIT). Our second approach assigns particles to vertices describing a dual grid (PIDT) and augments the lifts and drops with multiscale linked cells. Our experiments validate the two schemes at hands of an electrostatic particle-in-cell code by retrieving the dispersion relation of Langmuir waves in a thermal plasma. They reveal that different particle and grid characteristics favour different realisations. The possibility that particles can tunnel through an arbitrary number of grid cells implies that most data is exchanged between neighbouring ranks, while very few data is transferred non-locally. This constraints the scalability as the code potentially has to realise global communication. We show that the merger of an analysed tree grammar with PIDT allows us to predict particle movements among several levels and to skip parts of this global communication a priori. It is capable to outperform several established implementations based upon trees and/or space-filling curves.

==> experiments/compare-to-other-solvers/create-plots.py <==
#
# argument is the prefix such as supermuc
#
#
import sys
import os
import pylab

from helpers import *




Dimensions = [ 2, 3 ]
DTs        = [ 0.01, 0.001, 0.0001 ]
PPCs       = [ 10, 100, 1000 ]
Particles  = [ 1000000, 10000000 ]




def getFilename( dim, variant, particles, ppc, dt, nodes ):
  return sys.argv[1] + "_" + str(particles) + "_" + str(ppc) + "_" + str(dt) + "_DDim" + str(dim) + "_" + variant + "_" + str(nodes) + ".out"
   
   
Iterations = 10
NCols      = 2
Alpha      = 0.3


def plotData(particles,ppc,dt,dim,Nodes):
    Colours = [ 
      "#ff0000", "#bb0000", "#880000",
      "#00ff00", "#00bb00", "#008800",
      "#0000ff", "#0000bb", "#000088",
      "#aabbaa"
    ]
    
    Variants   = [ "pit", "pidt", "rapidt", "sfc-cuts-forward", "sfc-cuts-backward", "sfc-cuts-drop", "sieve-forward", "sieve-backward", "sieve-drop", "md" ]
    BarWidth   = 1.0/(len(Variants)+2)
    
    pylab.clf()
    pylab.xlabel('cores')
    pylab.title( toString(sys.argv[1]) + ", d=" + str(dim) )
    #pylab.ylabel('time per particle [t]=s')
    pylab.ylabel('#particles/s')

    symbolCounter=0
    for variant in Variants:
      xData = []
      yData = []
      nodeCounter  = 0
      for nodes in Nodes:
        inputFilename = getFilename( dim, variant, particles, ppc, dt, nodes )
        print "read " + inputFilename
        runtime       = getRuntime( inputFilename, False );
        xData.append( nodeCounter+(symbolCounter+1)*BarWidth )
        if (runtime>0.0):
          #yData.append( runtime/particles/Iterations )
          yData.append( (particles*Iterations)/runtime )
        else:
          yData.append( 0.0 )
        nodeCounter = nodeCounter+1

      try:
        (xData,yData) = compactData(xData,yData)
        pylab.bar(xData, yData, BarWidth, color=Colours[symbolCounter], label=variant )
      except:
        pass
      symbolCounter = symbolCounter+1

    xData = [a+0.4 for a in range(0,len(Nodes)) ]    
    yData = [a*16 for a in Nodes]
    Delta = len(Nodes)/4
    pylab.xticks( xData[0::Delta], yData[0::Delta] )


def plotReducedData(particles,ppc,dt,dim,Nodes):
    Colours = [ 
      "#ff0000", "#bb0000", "#880000",
      "#00ff00", 
      "#0000ff", "#000088",
      "#aabbaa"
    ]
    

    def mapLabel( variant ):
      if variant=="sfc-cuts-forward":
        return "sfc-cuts"
      if variant=="sieve-forward":
        return "sieve & sort" 
      if variant=="sieve-drop":
        return "sieve & drop" 
      if variant=="md":
        return "linked cell"
      return variant
      
      
    Variants   = [ "pit", "pidt", "rapidt", "sfc-cuts-forward", "sieve-forward", "sieve-drop", "md" ]
    BarWidth   = 1.0/(len(Variants)+2)

    pylab.clf()
    pylab.xlabel('cores')
    pylab.title( toString(sys.argv[1]) + ", d=" + str(dim) )
    #pylab.ylabel('time per particle [t]=s')
    pylab.ylabel('#particles/s')
    pylab.ylim( [ 1e3, 1e8 ] )

    symbolCounter=0
    for variant in Variants:
      xData = []
      yData = []
      nodeCounter  = 0
      for nodes in Nodes:
        inputFilename = getFilename( dim, variant, particles, ppc, dt, nodes )
        print "read " + inputFilename
        runtime       = getRuntime( inputFilename, False );
        xData.append( nodeCounter+(symbolCounter+1)*BarWidth )
        if (runtime>0.0):
          #yData.append( runtime/particles/Iterations )
          yData.append( (particles*Iterations)/runtime )
        else:
          yData.append( 0.0 )
        nodeCounter = nodeCounter+1

      try:
        (xData,yData) = compactData(xData,yData)
        pylab.bar(xData, yData, BarWidth, color=Colours[symbolCounter], label=mapLabel(variant) )
      except:
        pass
      symbolCounter = symbolCounter+1

    xData = [a+0.4 for a in range(0,len(Nodes)) ]    
    yData = [a*16 for a in Nodes]
    Delta = len(Nodes)/4
    pylab.xticks( xData[0::Delta], yData[0::Delta] )


    
    
def writeFiles(outputFilename):
    outputFilename = outputFilename.replace(".","_")

    pylab.grid(False)
    pylab.rcParams.update({'font.size': 18})

    try:
        pylab.legend(loc='upper left',framealpha=0.5,ncol=NCols)
    except:
      #l = pylab.legend(prop={'size':9})
      #l.get_frame().set_alpha(Alpha)
      pass

    pylab.savefig( outputFilename + ".png" )
    pylab.savefig( outputFilename + ".pdf" )
    summaryHTMLFile.write( "<img src=\"" +  outputFilename + ".png\" />" ) 

    try:
      pylab.legend().set_visible(False)

      pylab.savefig( outputFilename + "-no-legend.png" )
      pylab.savefig( outputFilename + "-no-legend.pdf" )
      summaryHTMLFile.write( "<img src=\"" +  outputFilename + "-no-legend.png\" />" ) 

      pylab.legend().set_visible(True)
      try:
        pylab.legend(loc='upper left',framealpha=0.5,ncol=NCols)
      except:
        l = pylab.legend(prop={'size':9})
        l.get_frame().set_alpha(Alpha)
      pylab.yscale( "log" )
      outputFilename = outputFilename + "-log"

      pylab.savefig( outputFilename + ".png" )
      pylab.savefig( outputFilename + ".pdf" )
      summaryHTMLFile.write( "<img src=\"" +  outputFilename + ".png\" />" ) 

      pylab.legend().set_visible(False)

      pylab.savefig( outputFilename + "-no-legend.png" )
      pylab.savefig( outputFilename + "-no-legend.pdf" )
      summaryHTMLFile.write( "<img src=\"" +  outputFilename + "-no-legend.png\" />" ) 
    except:
      pass
    summaryHTMLFile.write( "<br/><br/><br/><br/>" ) 
      
    

def plotAllResults(particles,ppc,dt,dim):
    summaryHTMLFile.write( "<h3>#particles=" + "%.1e" % particles + ",ppc=" + str(ppc) + ",dt=" + str(dt) + "</h3>" ) 

    Nodes      = [ 1, 2, 4, 6 ]
    outputFilename = "result_" + str(dim) + "_" + str(particles) + "_" + str(ppc) + "_" + str(dt) + "-1-6"
    plotData(particles,ppc,dt,dim,Nodes)
    writeFiles(outputFilename);
    

    Nodes      = [ 1, 2, 4, 6, 8, 12, 16 ]
    outputFilename = "result_" + str(dim) + "_" + str(particles) + "_" + str(ppc) + "_" + str(dt) + "-1-16"
    plotData(particles,ppc,dt,dim,Nodes)
    writeFiles(outputFilename);
    

    Nodes      = [ 4, 6, 8, 12, 16 ]
    outputFilename = "result_" + str(dim) + "_" + str(particles) + "_" + str(ppc) + "_" + str(dt) + "-4-16"
    plotData(particles,ppc,dt,dim,Nodes)
    writeFiles(outputFilename);
    

    Nodes      = [ 1, 2, 4, 6, 8, 12, 16, 24, 32, 48, 64 ]
    outputFilename = "result_" + str(dim) + "_" + str(particles) + "_" + str(ppc) + "_" + str(dt) + "-1-64"
    plotData(particles,ppc,dt,dim,Nodes)
    writeFiles(outputFilename);


    Nodes      = [ 1, 2, 4, 6 ]
    outputFilename = "result_reduced-data_" + str(dim) + "_" + str(particles) + "_" + str(ppc) + "_" + str(dt) + "-1-6"
    plotReducedData(particles,ppc,dt,dim,Nodes)
    writeFiles(outputFilename);


    Nodes      = [ 1, 2, 4, 6, 8 ]
    outputFilename = "result_reduced-data_" + str(dim) + "_" + str(particles) + "_" + str(ppc) + "_" + str(dt) + "-1-8"
    plotReducedData(particles,ppc,dt,dim,Nodes)
    writeFiles(outputFilename);


    Nodes      = [ 1, 2, 4, 6, 8, 12 ]
    outputFilename = "result_reduced-data_" + str(dim) + "_" + str(particles) + "_" + str(ppc) + "_" + str(dt) + "-1-12"
    plotReducedData(particles,ppc,dt,dim,Nodes)
    writeFiles(outputFilename);
    

    Nodes      = [ 1, 2, 4, 6, 8, 12, 16 ]
    outputFilename = "result_reduced-data_" + str(dim) + "_" + str(particles) + "_" + str(ppc) + "_" + str(dt) + "-1-16"
    plotReducedData(particles,ppc,dt,dim,Nodes)
    writeFiles(outputFilename);
    

    Nodes      = [ 4, 6, 8, 12, 16 ]
    outputFilename = "result_reduced-data_" + str(dim) + "_" + str(particles) + "_" + str(ppc) + "_" + str(dt) + "-4-16"
    plotReducedData(particles,ppc,dt,dim,Nodes)
    writeFiles(outputFilename);
    

    Nodes      = [ 1, 2, 4, 6, 8, 12, 16, 24, 32, 48, 64 ]
    outputFilename = "result_reduced-data_" + str(dim) + "_" + str(particles) + "_" + str(ppc) + "_" + str(dt) + "-1-64"
    plotReducedData(particles,ppc,dt,dim,Nodes)
    writeFiles(outputFilename);




def writeTableEntryForOverview(dim,particles,ppc,dt,summaryHTMLFile):
  filename = "result_reduced-data_" + str(dim) + "_" + str(particles) + "_" + str(ppc) + "_" + str(dt) + "-1-6-log.png"
  summaryHTMLFile.write( "<td align=\"center\">" )
  summaryHTMLFile.write( "#particles=" + str(particles) + "<br />" )
  summaryHTMLFile.write( "ppc=" + str(ppc) + "<br />" )
  summaryHTMLFile.write( "dt=" + str(dt) + "<br />" )
  summaryHTMLFile.write( "<img src=\"" + filename + "\" />" )
  summaryHTMLFile.write( "</td>" )



#
#   Main
# ========
#
if len( sys.argv )!=2:
  print "please pass in name of test system (polaris, e.g.)"
  quit()

summaryHTMLFile = open("summary-" + sys.argv[1] + ".html", "w" )
summaryHTMLFile.write( "<h1>Summary " + sys.argv[1] + "</h1>" )


for dim in Dimensions:
 summaryHTMLFile.write( "<h2>Overview, d=" + str(dim) + "</h2>" )
 summaryHTMLFile.write( "<table>" )

 for particles in Particles:
  for ppc in PPCs:
   summaryHTMLFile.write( "<tr>" )
   for dt in DTs:
    writeTableEntryForOverview(dim,particles,ppc,dt,summaryHTMLFile)
   summaryHTMLFile.write( "</tr>" )
    
 summaryHTMLFile.write( "</table>" )

summaryHTMLFile.write( "<h2>Detailed results</h2>" )


for dim in Dimensions:
 for dt in DTs:
  for ppc in PPCs:
   for particles in Particles:
     plotAllResults( particles, ppc, dt, dim )
     

==> experiments/compare-to-other-solvers/create-results-SuperMUC.sh <==
rm -f *.err
rm -rf temp-scripts

mkdir temp-scripts


for experiment in Experiment00.llscript Experiment01.llscript Experiment02.llscript   Experiment10.llscript Experiment11.llscript Experiment12.llscript   Experiment20.llscript Experiment21.llscript Experiment22.llscript    Experiment30.llscript Experiment31.llscript Experiment32.llscript     Experiment40.llscript Experiment41.llscript Experiment42.llscript     Experiment50.llscript Experiment51.llscript Experiment52.llscript 
do
 for nodes in 1 2 4 6 8 12 16  
 do
  for dim in Dim2 Dim3
  do 
    destscriptname=$experiment"_"$dim"_"$nodes
    sed "s/NODES/$nodes/g" $experiment             > temp-scripts/tmp.script
    sed "s/DIM/$dim/g"     temp-scripts/tmp.script > temp-scripts/$destscriptname
    echo Submit $destscriptname
    llsubmit temp-scripts/$destscriptname
  done
 done
done

llq -u $USER


==> experiments/create-parallel-throughput-plots.py <==
#
# argument is the prefix such as supermuc
#
#
import sys
import os
import pylab

from helpers import *




dimensions = [ 2, 3 ]
ppcs       = [ 100000, 10000, 1000, 100 ]
particless = [ 10000000, 100000000, 1000000000 ]
flopss     = [ 0, 128, 256, 1024, 4096 ]


MaxTimeSteps = 50
#AlphaValue   = 0.02
AlphaValue   = 0.9
   

def getMeasurements(dim,particles,ppc,flops):
  inputFileName = "throughput-" + sys.argv[1] + "_mpi_" + str(dim) + "d_" + str(particles) + "_particles.table"
  result = []
  startColumn   = 2
  if flops==0:
    startColumn = startColumn + 0
  if flops==128:
    startColumn = startColumn + 1
  if flops==256:
    startColumn = startColumn + 2
  if flops==1024:
    startColumn = startColumn + 3
  if flops==4096:
    startColumn = startColumn + 4
  if ppc==100000:
    startColumn = startColumn + 0
  if ppc==10000:
    startColumn = startColumn + 5
  if ppc==1000:
    startColumn = startColumn + 10
  if ppc==100:
    startColumn = startColumn + 15
  result.append( readColumnFromTable( inputFileName, 1 ) )
  result.append( readColumnFromTable( inputFileName, startColumn ) )
  return result


def setSpecificPlotSettings():
  pylab.clf()
  pylab.xlabel('cores')
  pylab.ylabel('#particles/s')
  pylab.loglog( basex=2, basey=2 )
  #pylab.loglog( basex=10, basey=2 )
  pylab.ylim([5e6,1.2e9])
  #pylab.ylim([1e6,1e9])
  pylab.yticks([ 1e7, 1e8, 1e9 ],[ "$10^7$", "$10^8$", "$10^9$" ])
  #pylab.yticks([ 1e6, 1e7, 1e8, 1e9 ],[ "$10^6$", "$10^7$", "$10^8$", "$10^9$" ])

  #pylab.xlim([1,2048])
  pylab.xlim([16,2048])
  pylab.xticks(
    [  16 ,  64,   256,   1024  ], 
    [ "16", "64", "256", "1024" ]
  )
  #pylab.xticks(
  #  [  1,   4,   16 ,  64,   256,   1024  ], 
  #  [ "1", "4", "16", "64", "256", "1024" ]
  #)

  pylab.plot( [1,2048], [1e6,2048*1e6], "-", color="#000000" )


summaryHTMLFile = open("summary-" + sys.argv[1] + ".html", "w" )


#
# Nummerierung
#  - particles (3 Varianten)
#  - ppc (4 Varianten)
#  - flops (5+1 Varianten)
#
symbols = [ 
  ":o",       ":o",       ":o",       ":o",       ":o",       "-o",  # 0:  1e7 particles, 100000 ppc, 0-x flops
  ":o",       ":o",       ":o",       ":o",       ":o",       "-o",  # 6:  1e7 particles, 10000 ppc, 0-x flops
  ":o",       ":o",       ":o",       ":o",       ":o",       "-o",  # 12: 1e7 particles, 1000 ppc, 0-x flops
  ":o",       ":o",       ":o",       ":o",       ":o",       "-o",  # 18: 1e7 particles, 100 ppc, 0-x flops

  ":^",       ":^",       ":^",       ":^",       ":^",       "-^",  # 24: 
  ":^",       ":^",       ":^",       ":^",       ":^",       "-^",
  ":^",       ":^",       ":^",       ":^",       ":^",       "-^",  # 36: 1e8 particles, 1000 ppc, 0-x flops
  ":^",       ":^",       ":^",       ":^",       ":^",       "-^",

  ":s",       ":s",       ":s",       ":s",       ":s",       "-s",  # 48
  ":s",       ":s",       ":s",       ":s",       ":s",       "-s",  # 54
  ":s",       ":s",       ":s",       ":s",       ":s",       "-s",  # 60: 1e9 particles, 1000 ppc, 0-x flops
  ":s",       ":s",       ":s",       ":s",       ":s",       "-s"
]
colours = [ 
  "#333333", "#888888", "#aaaaaa", "#cccccc", "#eeeeee", "#333333",
  "#ff0000", "#ff4444", "#ff7777", "#ffaaaa", "#ffdddd", "#ff0000",
  "#00ff00", "#44ff44", "#77ff77", "#aaffaa", "#ddffdd", "#00ff00",
  "#0000ff", "#4444ff", "#7777ff", "#aaaaff", "#ddddff", "#0000ff",
 
  "#333333", "#888888", "#aaaaaa", "#cccccc", "#eeeeee", "#333333",
  "#ff0000", "#ff4444", "#ff7777", "#ffaaaa", "#ffdddd", "#ff0000",
  "#00ff00", "#44ff44", "#77ff77", "#aaffaa", "#ddffdd", "#00ff00",
  "#0000ff", "#4444ff", "#7777ff", "#aaaaff", "#ddddff", "#0000ff",
 
  "#333333", "#888888", "#aaaaaa", "#cccccc", "#eeeeee", "#333333",
  "#ff0000", "#ff4444", "#ff7777", "#ffaaaa", "#ffdddd", "#ff0000",
  "#00ff00", "#44ff44", "#77ff77", "#aaffaa", "#ddffdd", "#00ff00",
  "#0000ff", "#4444ff", "#7777ff", "#aaaaff", "#ddddff", "#0000ff",
    ]
#colours = [ 
#  "#ff0000", "#ff3333", "#ff6666", "#ff9999", "#ffcccc", "#ff0000",
#  "#00ff00", "#33ff33", "#66ff66", "#99ff99", "#ccffcc", "#00ff00",
#  "#0000ff", "#3333ff", "#6666ff", "#9999ff", "#ccccff", "#0000ff",
#  "#333333", "#666666", "#888888", "#aaaaaa", "#dddddd", "#333333",
#
#  "#ff0000", "#ff3333", "#ff6666", "#ff9999", "#ffcccc", "#ff0000",
#  "#00ff00", "#33ff33", "#66ff66", "#99ff99", "#ccffcc", "#00ff00",
#  "#0000ff", "#3333ff", "#6666ff", "#9999ff", "#ccccff", "#0000ff",
#  "#333333", "#666666", "#888888", "#aaaaaa", "#dddddd", "#333333",#
#
#  "#ff0000", "#ff3333", "#ff6666", "#ff9999", "#ffcccc", "#ff0000",
#  "#00ff00", "#33ff33", "#66ff66", "#99ff99", "#ccffcc", "#00ff00",
#  "#0000ff", "#3333ff", "#6666ff", "#9999ff", "#ccccff", "#0000ff",
#  "#333333", "#666666", "#888888", "#aaaaaa", "#dddddd", "#333333",
#    ]

markersizes = [
  17, 17, 17, 17, 17, 17,
  14, 14, 14, 14, 14, 14,
  11, 11, 11, 11, 11, 11,
  9,   9,  9,  9,  9,  9,

  17, 17, 17, 17, 17, 17,
  14, 14, 14, 14, 14, 14,
  11, 11, 11, 11, 11, 11,
  9,   9,  9,  9,  9,  9,

  17, 17, 17, 17, 17, 17,
  14, 14, 14, 14, 14, 14,
  11, 11, 11, 11, 11, 11,
  9,   9,  9,  9,  9,  9,
]


def printPPC100And1000():
    for dim in dimensions:
      outputFileName = "throughput-" + sys.argv[1] + "-" + str(dim) + "d"
      print "create " + outputFileName + " for ppc=100 and ppc=1000"
    
      setSpecificPlotSettings()
    
      symbolAndColourCounter = 0
      for particles in particless:
        symbolAndColourCounter = symbolAndColourCounter + 6*2
        for ppc in [ 1000, 100 ]:    
          for flops in flopss:
            pylab.plot( getMeasurements(dim,particles,ppc,flops)[0], getMeasurements(dim,particles,ppc,flops)[1],  symbols[symbolAndColourCounter], color=colours[symbolAndColourCounter], markersize=markersizes[symbolAndColourCounter], markevery=1, alpha=AlphaValue )     
            symbolAndColourCounter = symbolAndColourCounter + 1
          symbolAndColourCounter = symbolAndColourCounter + 1
    
      setGeneralPlotSettings()
        
      pylab.title( toString(sys.argv[1]) + ", " + str(dim) + "d" )
    
      pylab.savefig( outputFileName + "-100-1000ppc.png" )
      pylab.savefig( outputFileName + "-100-1000ppc.pdf" )
      pylab.savefig( outputFileName + "-100-1000ppc.eps" )
      summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 
  
  
  
def printPPC1000And10000():
    for dim in dimensions:
      outputFileName = "throughput-" + sys.argv[1] + "-" + str(dim) + "d"
      print "create " + outputFileName + " for ppc=1000 and ppc=10000"
    
      setSpecificPlotSettings()
    
      symbolAndColourCounter = 0
      for particles in particless:
        symbolAndColourCounter = symbolAndColourCounter + 6
        for ppc in [ 10000, 1000 ]:    
          for flops in flopss:
            pylab.plot( getMeasurements(dim,particles,ppc,flops)[0], getMeasurements(dim,particles,ppc,flops)[1],  symbols[symbolAndColourCounter], color=colours[symbolAndColourCounter], markersize=markersizes[symbolAndColourCounter], markevery=1, alpha=AlphaValue )     
            symbolAndColourCounter = symbolAndColourCounter + 1
          symbolAndColourCounter = symbolAndColourCounter + 1
        symbolAndColourCounter = symbolAndColourCounter + 6
    
      setGeneralPlotSettings()
        
      pylab.title( toString(sys.argv[1]) + ", " + str(dim) + "d" )
    
      pylab.savefig( outputFileName + "-1000-10000ppc.png" )
      pylab.savefig( outputFileName + "-1000-10000ppc.pdf" )
      pylab.savefig( outputFileName + "-1000-10000ppc.eps" )
      summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 
         

def printAll():
    for dim in dimensions:
      outputFileName = "throughput-" + sys.argv[1] + "-" + str(dim) + "d"
      print "create " + outputFileName
    
      setSpecificPlotSettings()
    
      symbolAndColourCounter = 0
      for particles in particless:
        for ppc in ppcs:    
          for flops in flopss:
            pylab.plot( getMeasurements(dim,particles,ppc,flops)[0], getMeasurements(dim,particles,ppc,flops)[1],  symbols[symbolAndColourCounter], color=colours[symbolAndColourCounter], markersize=markersizes[symbolAndColourCounter], markevery=1, alpha=AlphaValue )     
            symbolAndColourCounter = symbolAndColourCounter + 1
          symbolAndColourCounter = symbolAndColourCounter + 1
    
      setGeneralPlotSettings()
        
      pylab.title( toString(sys.argv[1]) + ", " + str(dim) + "d" )
    
      pylab.savefig( outputFileName + ".png" )
      pylab.savefig( outputFileName + ".pdf" )
      pylab.savefig( outputFileName + ".eps" )
      summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 
 

def print0Flops():
    for dim in dimensions:
      outputFileName = "throughput-" + sys.argv[1] + "-" + str(dim) + "d"
      print "create " + outputFileName + " for 0 flops"
    
      setSpecificPlotSettings()
    
      symbolAndColourCounter = 0
      for particles in particless:
        for ppc in ppcs:    
          pylab.plot( getMeasurements(dim,particles,ppc,flopss[0])[0], getMeasurements(dim,particles,ppc,flopss[0])[1], symbols[symbolAndColourCounter+5],  label="#particles=" + "%.1e" % particles, color=colours[symbolAndColourCounter], markersize=markersizes[symbolAndColourCounter], markevery=1, alpha=1.0        )
          symbolAndColourCounter = symbolAndColourCounter + 6
    
    
      pylab.plot( [1,2048], [1e6,2048*1e6], "-", label="linear", color="#000000" )
    
      setGeneralPlotSettings()
        
      pylab.title( toString(sys.argv[1]) + ", " + str(dim) + "d, no flops, different ppc" )
    
      pylab.legend(loc='upper left',framealpha=0.5)
      pylab.savefig( outputFileName + "-no-flops.png" )
      pylab.savefig( outputFileName + "-no-flops.pdf" )
      pylab.savefig( outputFileName + "-no-flops.eps" )
      summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 
   
      pylab.legend().set_visible(False)
      pylab.savefig( outputFileName + "-no-flops-no-legend.png" )
      pylab.savefig( outputFileName + "-no-flops-no-legend.pdf" )
      pylab.savefig( outputFileName + "-no-flops-no-legend.eps" )
      summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 
       
      setSpecificPlotSettings()

      pylab.plot([192*1,192*1],[5e6,2e9],"--",color="#000000")
      pylab.plot([192*2,192*2],[5e6,2e9],"--",color="#000000")
      pylab.plot([192*4,192*4],[5e6,2e9],"--",color="#000000")
      pylab.plot([192*8,192*8],[5e6,2e9],"--",color="#000000")

      symbolAndColourCounter = 0
      for particles in [ 10000000, 100000000 ]:
      #for particles in particless:
        symbolAndColourCounter = symbolAndColourCounter + 6
        for ppc in ppcs[1:]: 
          if particles==10000000:
            pylab.plot( getMeasurements(dim,particles,ppc,flopss[0])[0], getMeasurements(dim,particles,ppc,flopss[0])[1], symbols[symbolAndColourCounter+5], label="pcc=" + str(ppc), color=colours[symbolAndColourCounter], markersize=markersizes[symbolAndColourCounter], markevery=1, alpha=1.0        )
          else:
            pylab.plot( getMeasurements(dim,particles,ppc,flopss[0])[0], getMeasurements(dim,particles,ppc,flopss[0])[1], symbols[symbolAndColourCounter+5], color=colours[symbolAndColourCounter], markersize=markersizes[symbolAndColourCounter], markevery=1, alpha=1.0 )
          symbolAndColourCounter = symbolAndColourCounter + 6
    
      pylab.plot( [1,2048], [1e6,2048*1e6], "-", color="#000000" )

      setGeneralPlotSettings()
        
      pylab.title( toString(sys.argv[1]) + ", " + str(dim) + "d, no flops" )
    
      pylab.legend(loc='upper left',framealpha=0.5)
      pylab.savefig( outputFileName + "-no-flops-no-100000.png" )
      pylab.savefig( outputFileName + "-no-flops-no-100000.pdf" )
      pylab.savefig( outputFileName + "-no-flops-no-100000.eps" )
      summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 
   
      pylab.legend().set_visible(False)
      pylab.savefig( outputFileName + "-no-flops-no-100000-no-legend.png" )
      pylab.savefig( outputFileName + "-no-flops-no-100000-no-legend.pdf" )
      pylab.savefig( outputFileName + "-no-flops-no-100000-no-legend.eps" )
      summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 
       

def printPPCs():
    for dim in dimensions:
      ppcCounter = 0
      for ppc in ppcs:    
        outputFileName = "throughput-" + sys.argv[1] + "-" + str(dim) + "d_" + str(ppc) + "-ppc"
        print "create " + outputFileName
    
        setSpecificPlotSettings()
    
        symbolAndColourCounter = ppcCounter*6
        for particles in particless:
          for flops in flopss:
            pylab.plot( getMeasurements(dim,particles,ppc,flops)[0], getMeasurements(dim,particles,ppc,flops)[1],  symbols[symbolAndColourCounter], color=colours[symbolAndColourCounter], markersize=markersizes[symbolAndColourCounter], markevery=1, alpha=AlphaValue )	  
            symbolAndColourCounter = symbolAndColourCounter + 1
          pylab.plot( getMeasurements(dim,particles,ppc,flopss[0])[0], getMeasurements(dim,particles,ppc,flopss[0])[1], symbols[symbolAndColourCounter],  label="#particles=" + "%.1e" % particles, color=colours[symbolAndColourCounter], markersize=markersizes[symbolAndColourCounter], markevery=1, alpha=1.0        )
          symbolAndColourCounter = symbolAndColourCounter + 6*4 - 6 + 1
    
        setGeneralPlotSettings()
    	
        pylab.title( toString(sys.argv[1]) + ", " + str(dim) + "d, ppc=" + str(ppc) + ", with flops" )
        pylab.legend(loc='upper left',framealpha=0.5)
        pylab.savefig( outputFileName + ".png" )
        pylab.savefig( outputFileName + ".pdf" )
        pylab.savefig( outputFileName + ".eps" )
        summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 
    
        pylab.legend().set_visible(False)
        pylab.savefig( outputFileName + "-no-legend.png" )
        pylab.savefig( outputFileName + "-no-legend.pdf" )
        pylab.savefig( outputFileName + "-no-legend.eps" )
        summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 
          
        ppcCounter = ppcCounter+1


def printParticles():
    for dim in dimensions:
      particlesCounter = 0
      for particles in particless:
        outputFileName = "throughput-" + sys.argv[1] + "-" + str(dim) + "d_" + str(particles) + "-particles"
        print "create " + outputFileName
    
        setSpecificPlotSettings()
    
        symbolAndColourCounter = particlesCounter * 6 * 4 + 6
        for ppc in ppcs[1:]:    
          for flops in flopss:
            pylab.plot( getMeasurements(dim,particles,ppc,flops)[0], getMeasurements(dim,particles,ppc,flops)[1],  symbols[symbolAndColourCounter], color=colours[symbolAndColourCounter], markersize=markersizes[symbolAndColourCounter], markevery=1, alpha=AlphaValue )	  
            symbolAndColourCounter = symbolAndColourCounter + 1
          pylab.plot( getMeasurements(dim,particles,ppc,flopss[0])[0], getMeasurements(dim,particles,ppc,flopss[0])[1], symbols[symbolAndColourCounter],  label="ppc=" + "%.1e" % ppc, color=colours[symbolAndColourCounter], markersize=markersizes[symbolAndColourCounter], markevery=1, alpha=1.0        )	  
          symbolAndColourCounter = symbolAndColourCounter + 1 
    
        setGeneralPlotSettings()
    
        pylab.title( toString(sys.argv[1]) + ", " + str(dim) + "d, #particles=" + "%.1e" % particles )
        pylab.legend(loc='upper left',framealpha=0.5)
        
        pylab.savefig( outputFileName + ".png" )
        pylab.savefig( outputFileName + ".pdf" )
        pylab.savefig( outputFileName + ".eps" )
        summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" )
        
        pylab.legend().set_visible(False)
        pylab.savefig( outputFileName + "-no-legend.png" )
        pylab.savefig( outputFileName + "-no-legend.pdf" )
        pylab.savefig( outputFileName + "-no-legend.eps" )
         
          
        particlesCounter = particlesCounter + 1





if len(sys.argv)!=2 and len(sys.argv)!=3:
  print "arguments: [supermuc|polaris] [no-big-experiments] "
  quit()
  
if len(sys.argv)==3:
  particless = [ 10000000, 100000000 ]
  
  
printAll()      
printPPC100And1000()
printPPC1000And10000()
print0Flops()
printPPCs()
printParticles()


==> experiments/create-parallel-throughput-tables.py <==
#
# argument is the prefix such as supermuc
#
#
import sys
import os
import os.path

from helpers import *




MaxRanks   = 640000
dimensions = [ 2, 3 ]
ppcs       = [ 100000, 10000, 1000, 100 ]
flopss     = [ 0, 128, 256, 1024, 4096 ]
 

#MaxRanks    = 128
#dimensions = [ 2 ]
#ppcs       = [ 1000 ]
#flopss     = [ 0 ]
 
variant = "mpi"


if len(sys.argv)!=3:
  print "arguments: [supermuc|polaris] [pit|pidt]"
  quit()

if sys.argv[2]=="pit":
  isPit = True
else:
  isPit = False
  


for d in dimensions:
    for exponent in range(7,10):
      particles = 10
      for j in range(1,exponent):
       particles = particles * 10
      outFilename  = "throughput-" + sys.argv[1] + "_" + variant + "_" + str(d) + "d_" + str(particles) + "_particles.table"
      outFile      = open( outFilename, "w" )
   
      outFile.write( "nodes & cores " )
      for ppc in ppcs:
        for flops in flopss:
          outFile.write( " & " )
          outFile.write( str(ppc)+"("+str(flops)+")" )
  
      outFile.write( " \\\\ \n" )
      
      
      for ranks in range(1,MaxRanks):
        ppc = 100000
        inputFilename = sys.argv[1] + "_" + variant + "_" + str(particles) + "-particles_" + str(ppc) + "-ppc_" + str(ranks) + "-ranks-DDim" + str(d) + "-0-flops-per-particle.out"
  
        if os.path.isfile(inputFilename):
          coresPerNode = 16
          ranksPerNode = 6
          if ranks==1:
            outFile.write( "1 & 1" )
          elif ranks==ranksPerNode:
            outFile.write( "1 & 2" )
          else:
            workingNodes = (ranks-ranksPerNode)/ranksPerNode
            outFile.write( str(workingNodes) )
            outFile.write( " & " )
            outFile.write( str(workingNodes*coresPerNode) )
            
          for ppc in ppcs:
            for flops in flopss:
              inputFilename = sys.argv[1] + "_" + variant + "_" + str(particles) + "-particles_" + str(ppc) + "-ppc_" + str(ranks) + "-ranks-DDim"  + str(d) + "-" + str(flops) + "-flops-per-particle.out"
              print( "-- read file " + inputFilename );
              
              actualParticles = getParticles( inputFilename, isPit );
              if (actualParticles==0):
                actualParticles = particles
              runtime         = getRuntime(    inputFilename, isPit );
              iterations      = getIterations( inputFilename, isPit );
            
              outFile.write( " & " )
              if (runtime>0):
                throughput  = actualParticles * iterations / runtime
                outFile.write( "%4.3g"%throughput )
              else:
                outFile.write( " ?0 " )
  
          outFile.write( " \\\\ \n" )
      #outFile.write( " \n " )
          
    outFile.close()
  

==> experiments/helpers.py <==
import re
import pylab


def toString(name):
  if name=="pit":
    return "PIT"
  if name=="pidt":
    return "PIDT"
  if name=="rapidt":
    return "raPIDT"
  if name=="supermuc":
    return "SuperMUC"
  if name=="polaris":
    return "Polaris"
  return name
  

def setGeneralPlotSettings():
  pylab.grid(True)
  pylab.rcParams.update({'font.size': 18})
  try:
    pylab.legend(framealpha=0.5)
    #pylab.legend(fontsize=14, framealpha=0.5)
  except:
    # old pylab version
    l = pylab.legend(prop={'size':9})
    l.get_frame().set_alpha(0.5)
    
    
    
    
def isSearchedStatisticsLine(data, isPit):
  if ( isPit ):
    return re.search( "MoveParticles", data ) and re.search( "logIterationStatistics",data);
  else:
    return re.search( "MoveParticlesWithManuallyMergedParticleHandling", data ) and re.search( "logIterationStatistics",data);



def getRuntime(filename,isPit):
  try:
    file = open(filename, "r" )
  except:
    print( "was not able to open file " + filename )
    return -1.0
  try:
    data = "   "
    while ( not data=="" and not re.search( "grid initialisation done", data ) ):
      data = file.readline()
    startTimeStamp = float( data.strip().split( " " )[0] )
    while ( not data=="" and not re.search( "logIterationStatistics", data ) ):
      data = file.readline()
    endTimeStamp = float( data.strip().split( " " )[0] )
    return endTimeStamp - startTimeStamp
  except:
    print( "was not able to parse file " + filename + " and evaluate runtime")
    return -1.0


def readColumnFromTable(filename,whichColumn):
  result = [] 
  try:
    file = open(filename, "r" )
  except:
    print( "was not able to open file " + filename )
    return -1.0
  try:
    file.readline()
    for line in file:
      #if ( not re.search( "hline", line ) and ):
      #  print "got " + line
      try:
        data = float( line.split( "&" )[whichColumn] )
        result.append( data )
      except:
        result.append( 0.0 )
    return result
  except:
    print( "was not able to parse file " + filename + " holding a table ")
    return []


def computeAverageColumn(columns):
  result = [] 
  for row in range(0,len(columns[0])):
    result.append( 0.0 )
  for col in range(0,len(columns)):
    for row in range(0,len(columns[col])):
      result[row] = result[row] + columns[col][row]
  for row in range(0,len(columns[0])):
    result[row] = result[row]/len(columns)
  return result
  

def getParticles(filename,isPit):
  try:
    file = open(filename, "r" )
  except:
    print( "was not able to open file " + filename )
    return -1
  try: 
    data = "   "
    while ( not data=="" and not re.search( "#particles", data )):
      data = file.readline()
    if ( not data=="" ):
      data = data.split("=")[1]
      data = data.split("(")[0]
      data = data.split(",")[0]
      return float(data.strip())
    else:
      return -1
  except:
    print( "was not able to parse file " + filename + " and search for #particles substring")
    return -1


def getIterations(filename,isPit):
  try:
    file = open(filename, "r" )
  except:
    print( "was not able to open file " + filename )
    return -1
  try:
    data = "   "
    while ( not data=="" and not isSearchedStatisticsLine(data,isPit) ):
        data = file.readline()
    if ( not data=="" ):
      return int(data.split("|")[2].split("|")[0].strip())
    else:
      return -1
  except:
    print( "was not able to parse file " + filename + " and search for MoveParticles substring")
    return -1

#
# Read out a likwid field
#
# @param metric  String such as "MFlops/s" or "L2 miss rate"
# @param column  Which column to read.
# 
# !!! Column
#
# If you are in the serial mode, you should pass 0 for column. The script then 
# reads out the second column (the first one holds the labels). If you are in a 
# multithreaded mode, you typically pass not a pure metric label but one that 
# is augmented with "STAT" as you don't want to read out the individual 
# counters of the cores but rather the summaries. In this case, different values
# for column make sense:
#    - 0 gives you the sum of the counters,
#    - 1 the max,
#    - 2 the min, and    
#    - 3 the average
#   
# These values stem from the Likwid output. They are not defined by me.
#
def getLikwidField(filename,metric,column):
  result = 0
  #print( "read file " + filename )
  try:
    file = open(filename, "r" )
    data = "   "
    while ( not data=="" and not re.search( metric, data )):
        data = file.readline()
    if ( not data=="" ):
      result = float(data.split("|")[2+column].split("|")[0].strip())
  except:
    print( "was not able to open or read file " + filename )
  finally:
    return result
    
    
def compactData(xData,yData):
  resultXData = []
  resultYData = []
  
  try:
    for i in range(0,len(xData)):
      if yData[i]>0:
        resultXData.append( xData[i] )
        resultYData.append( yData[i] )
  except:
    return ([],[])
  return (resultXData,resultYData)


    

==> experiments/lifts-and-drops/create-plots.py <==
#
# argument is the prefix such as supermuc
#
#
import sys
import os
import pylab

from helpers import *




variants   = [ "pit", "pidt" ]
dimensions = [ 2, 3 ]
dams       = [ 1.0, 0.1 ]  
dts        = [ "0.00001", "0.0001", "0.001", "0.01", "0.1", "1" ]
ppcs       = [ 10000000, 1000000, 100000, 10000, 1000, 100, 10 ]


MaxSamples   = 10
MaxTimeSteps = 50
#AlphaValue   = 0.02
AlphaValue   = 0.1

   

def getMeasurements(ppc,dt,homogeneous,dimensions,variant):
  inputFileName = "lifts-per-particle-workstation_" + str(ppc) + "-ppc_dt-" + dt + ".table"
  result = []
  startColumn   = 1
  if dimensions==3:
    startColumn = startColumn + 1*MaxSamples
  if homogeneous==0.1:
    startColumn = startColumn + 2*MaxSamples
  elif homogeneous!=1.0:
    print "error: homoegeneous has to be 0.1 or 1.0"
  if variant=="pidt":
    startColumn = startColumn + 4*MaxSamples
  for sample in range(0,MaxSamples):
    result.append( readColumnFromTable( inputFileName, sample+startColumn ) )
  result.append( computeAverageColumn(result) )
  return result



summaryHTMLFile = open("summary.html", "w" )


for ppc in ppcs:
  for dim in dimensions:
    for dam in dams:
      for variant in variants:  
	      if dam==0.1:
	        outputFileName = "lifts-per-particle-workstation_" + str(ppc) + "-ppc-0_1-" + str(dim) + "d-" + variant
	      else:
	        outputFileName = "lifts-per-particle-workstation_" + str(ppc) + "-ppc-1_0-" + str(dim) + "d-" + variant
	
	      print "create " + outputFileName
	      
	      pylab.clf()
	      pylab.title( toString(variant) + ", " + str(dim) + "d, $(0.0," + str(dam) + ")^" + str(dim) + "$, ppc=" + str(ppc) )
	      pylab.xlabel('time step')
	      pylab.ylabel('#lifts/particle')
	      
	      xAxis = pylab.arange(0, MaxTimeSteps, 1)
	      for sample in range(0,MaxSamples):
	        #pylab.plot(xAxis, getMeasurements(ppc,"0.00001",dam,dim,variant)[sample],     'o',  color='#000000', alpha=AlphaValue, markersize=10 )
	        #pylab.plot(xAxis, getMeasurements(ppc,"0.0001",dam,dim,variant)[sample],      'v',  color='#00ff00', alpha=AlphaValue, markersize=10 )
	        #pylab.plot(xAxis, getMeasurements(ppc,"0.001",dam,dim,variant)[sample],       '^',  color='#ff0000', alpha=AlphaValue, markersize=10 )
	        pylab.plot(xAxis, getMeasurements(ppc,"0.01",dam,dim,variant)[sample],        's',  color='#cccc00', alpha=AlphaValue, markersize=10 )
	        pylab.plot(xAxis, getMeasurements(ppc,"0.1",dam,dim,variant)[sample],         'd',  color='#00cccc', alpha=AlphaValue, markersize=10 )
	        pylab.plot(xAxis, getMeasurements(ppc,"1",dam,dim,variant)[sample],           '*',  color='#cc00cc', alpha=AlphaValue, markersize=10 )
	    
	      #pylab.plot(xAxis, getMeasurements(ppc,"0.00001",dam,dim,variant)[MaxSamples],   '-o', label="$\Delta t$=$10^{-5}$", color='#000000', markersize=10, markevery=5 )
	      #pylab.plot(xAxis, getMeasurements(ppc,"0.0001",dam,dim,variant)[MaxSamples],    '-v', label="$\Delta t$=$10^{-4}$", color='#00ff00', markersize=10, markevery=7 )
	      #pylab.plot(xAxis, getMeasurements(ppc,"0.001",dam,dim,variant)[MaxSamples],     '-^', label="$\Delta t$=$10^{-3}$", color='#ff0000', markersize=10, markevery=9 )
	      pylab.plot(xAxis, getMeasurements(ppc,"0.01",dam,dim,variant)[MaxSamples],      '-s', label="$\Delta t$=$10^{-2}$", color='#cccc00', markersize=10, markevery=11 )
	      pylab.plot(xAxis, getMeasurements(ppc,"0.1",dam,dim,variant)[MaxSamples],       '-d', label="$\Delta t$=$10^{-1}$", color='#00cccc', markersize=10, markevery=13 )
	      pylab.plot(xAxis, getMeasurements(ppc,"1",dam,dim,variant)[MaxSamples],         '-*', label="$\Delta t$=$10^{-0}$", color='#cc00cc', markersize=10, markevery=17 )
	  
	      setGeneralPlotSettings()
	
	      pylab.savefig( outputFileName + ".png" )
	      pylab.savefig( outputFileName + ".pdf" )
	      pylab.savefig( outputFileName + ".eps" )
	      summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 
	      
	      pylab.legend().set_visible(False)
	      pylab.savefig( outputFileName + "-no-legend.png" )
	      pylab.savefig( outputFileName + "-no-legend.pdf" )
	      pylab.savefig( outputFileName + "-no-legend.eps" )
	      summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 
      


for dt in dts:
  for dim in dimensions:
    for dam in dams:
      for variant in variants:  
	      if dam==0.1:
	        outputFileName = "lifts-per-particle-workstation_dt-" + dt.replace(".","_") + "-0_1-" + str(dim) + "d-" + variant
	      else:
	        outputFileName = "lifts-per-particle-workstation_dt-" + dt.replace(".","_") + "-1_0-" + str(dim) + "d-" + variant
	
	      print "create " + outputFileName
	      
	      pylab.clf()
	      pylab.title( toString(variant) + ", " + str(dim) + "d, $(0.0," + str(dam) + ")^" + str(dim) + "$, $\Delta t$=" + dt )
	      pylab.xlabel('time step')
	      pylab.ylabel('#lifts/particle')
	      #pylab.yscale('symlog')
	  
	      xAxis = pylab.arange(0, MaxTimeSteps, 1)
	      for sample in range(0,MaxSamples):
	        #pylab.plot(xAxis, getMeasurements(1000000,dt,dam,dim,variant)[sample], 'o',  color='#000000', alpha=AlphaValue, markersize=10 )
	        #pylab.plot(xAxis, getMeasurements(100000,dt,dam,dim,variant)[sample],  'v',  color='#00ff00', alpha=AlphaValue, markersize=10 )
	        pylab.plot(xAxis, getMeasurements(10000,dt,dam,dim,variant)[sample],   '^',  color='#ff0000', alpha=AlphaValue, markersize=10 )
	        pylab.plot(xAxis, getMeasurements(1000,dt,dam,dim,variant)[sample],    's',  color='#cccc00', alpha=AlphaValue, markersize=10 )
	        pylab.plot(xAxis, getMeasurements(100,dt,dam,dim,variant)[sample],     'd',  color='#00cccc', alpha=AlphaValue, markersize=10 )
	        pylab.plot(xAxis, getMeasurements(10,dt,dam,dim,variant)[sample],      '*',  color='#cc00cc', alpha=AlphaValue, markersize=10 )
	    
	      #pylab.plot(xAxis, getMeasurements(1000000,dt,dam,dim,variant)[MaxSamples],   '-o', label="ppc=1000000", color='#000000', markersize=10, markevery=5 )
	      #pylab.plot(xAxis, getMeasurements(100000,dt,dam,dim,variant)[MaxSamples],    '-v', label="ppc=100000", color='#00ff00', markersize=10, markevery=7 )
	      pylab.plot(xAxis, getMeasurements(10000,dt,dam,dim,variant)[MaxSamples],     '-^', label="ppc=10000", color='#ff0000', markersize=10, markevery=9 )
	      pylab.plot(xAxis, getMeasurements(1000,dt,dam,dim,variant)[MaxSamples],      '-s', label="ppc=1000", color='#cccc00', markersize=10, markevery=11 )
	      pylab.plot(xAxis, getMeasurements(100,dt,dam,dim,variant)[MaxSamples],       '-d', label="ppc=100", color='#00cccc', markersize=10, markevery=13 )
	      pylab.plot(xAxis, getMeasurements(10,dt,dam,dim,variant)[MaxSamples],        '-*', label="ppc=10", color='#cc00cc', markersize=10, markevery=17 )
	  
	      setGeneralPlotSettings()
	      
	      if (dam!=0.1 or variant!="pit"):
	        pylab.legend().set_visible(False)
	
	      pylab.savefig( outputFileName + ".png" )
	      pylab.savefig( outputFileName + ".pdf" )
	      pylab.savefig( outputFileName + ".eps" )      
	      summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 
	      
	      


==> experiments/lifts-and-drops/create-results-workstation.sh <==
#!/bin/bash


PARTICLES=100000

for DIM in DDim2 DDim3
do
for VARIANT in pit pidt
do
for SAMPLE in 0 1 2 3 4 5 6 7 8 9 
do
for PPC in 10000000 1000000 100000 10000 1000 100 10 
do 
for DT in 0.00001 0.0001 0.001 0.01 0.1 1
do 
  OUTPUTFILE="workstation_"$DIM"_"$VARIANT"_1e7_"$PPC"_"$DT"_1.0_"$SAMPLE".out"
  echo create $OUTPUTFILE
  ./peano-noTBB-noMPI-$DIM $VARIANT simulation,no,no,no $PARTICLES $PPC $DT 1.0 > $OUTPUTFILE

  OUTPUTFILE="workstation_"$DIM"_"$VARIANT"_1e7_"$PPC"_"$DT"_0.1_"$SAMPLE".out"
  echo create $OUTPUTFILE
  ./peano-noTBB-noMPI-$DIM $VARIANT simulation,no,no,no $PARTICLES $PPC $DT 0.1 > $OUTPUTFILE
done
done
done
done
done


==> experiments/lifts-and-drops/create-serial-table.py <==
#
# argument is the prefix such as supermuc
#
#
import sys
import os

from helpers import *




variants   = [ "pit", "pidt" ]
dimensions = [ 2, 3 ]
dams       = [ "1.0", "0.1" ]  
dts        = [ "0.00001", "0.0001", "0.001", "0.01", "0.1", "1" ]
ppcs       = [ 10000000, 1000000, 100000, 10000, 1000, 100, 10 ]


maxLevels  = 6
maxSamples = 10


maxTimeSteps = 50




def getLiftsPerParticles(it,filename):
  try:
    file = open(filename, "r" )
  except:
    print( "was not able to open file " + filename )
    return -1
  try: 
    data = "   "
    while ( not data=="" and it>0):
      data = file.readline()
      if ( re.search( "#lifts per particle", data ) ):
        it = it-1
    while ( not data=="" and not re.search( "#lifts per particle", data )):
      data = file.readline()
    if ( not data=="" ):
      data = data.split("=")[1]
      data = data.split("(")[0]
      data = data.split(",")[0]
      return float(data.strip())
    else:
      return -1
  except:
    print( "was not able to parse file " + filename + " and search for #particles substring")
    return -1
    


for dt in dts: 
  for ppc in ppcs:
    outFilename   = "lifts-per-particle-" + sys.argv[1] + "_" + str(ppc) + "-ppc_dt-" + dt + ".table"
    outFile       = open( outFilename, "w" )

    outFile.write( " timestep " )

    for variant in variants:
      for dam in dams:
        for d in dimensions:
          outFile.write( "  &  " )
          outFile.write( variant + "," + dam + "," + str(d) + "d"  )
          for s in range(maxSamples):
            outFile.write( "  &  " )
    outFile.write( "\n" )

    for t in range(maxTimeSteps):
      outFile.write( str(t) )
 
      for variant in variants:
        for dam in dams:
          for d in dimensions:
            for s in range(maxSamples):
              inputFilename = sys.argv[1] + "_DDim" + str(d) + "_" + variant + "_1e7_" + str(ppc) + "_" + dt + "_" + dam + "_" + str(s) + ".out"
              liftsPerParticle = getLiftsPerParticles(t,inputFilename)
              outFile.write( "  &  " )
              outFile.write( "%4.3g"%liftsPerParticle )
 

      outFile.write( "\n" ) 
    



==> experiments/memory-throughput/create-throughput-table.py <==
#
# argument is the prefix such as supermuc
#
#
import sys
import os

from helpers import *


def getRuntimeFromRunner(filename):
  result = 0
  try:
    file = open(filename, "r" )
    data = "   "
    while ( not data=="" and not re.search( "runMemoryBenchmark", data )):
        data = file.readline()
    if ( not data=="" ):
      result = float(data.split(",")[-1].split("s")[0].strip())
  except:
    print( "was not able to open or read file " + filename )
  finally:
    return result
    



dimensions = [ 2, 3 ]
particles  = [ 1000, 10000, 100000, 1000000, 10000000, 100000000 ]
cores      = [ 1, 2, 4, 8, 12, 16, 32 ]

iterations = 500

for d in dimensions:
  outFilename            = sys.argv[1] + "-" + str(d) + "d.table"
  summaryOutFile         = open( "throughput-" + outFilename, "w" )
  hardwareCounterOutFile = open( "hardware-counter-" + outFilename, "w" )
  print( "- write file " + outFilename );

  hardwareCounterOutFile.write( " data: throughput,flops,l2-volume,l2-hit-rate,l3-volume" );

  summaryOutFile.write(         " \#particles & serial" );
  hardwareCounterOutFile.write( " \#particles & serial" );

  for c in cores:
    summaryOutFile.write(         " &      " + str(c) )
    hardwareCounterOutFile.write( " &      " + str(c) )

  summaryOutFile.write( " \\\\ \n" );
  summaryOutFile.write( " \hline \n " );

  hardwareCounterOutFile.write( " \\\\ \n" );
  hardwareCounterOutFile.write( " \hline \n " );

  for p in particles:
    summaryOutFile.write( "%4.3g"%p )
    summaryOutFile.write( " & " )

    hardwareCounterOutFile.write( "%4.3g"%p )
    hardwareCounterOutFile.write( " & " )
    
    inputFilename = sys.argv[1] + "_" + str(p) + "-particles-DDim" + str(d)
    print( "-- read file " + inputFilename );

    runtime     = getRuntimeFromRunner( inputFilename + "-pure.out" )
    flops       = getLikwidField( inputFilename + "-flops.out", "MFlops/s STAT", 3 )
    l2volume    = getLikwidField( inputFilename + "-l2.out", "data volume \[GBytes\] STAT", 3 )
    cacheMisses = getLikwidField( inputFilename + "-cache.out", "L2 miss ratio STAT", 3 )
    l3volume    = getLikwidField( inputFilename + "-l3.out", "data volume \[GBytes\] STAT", 3 )

    if (runtime>0):
      throughput  = p * iterations / runtime
      summaryOutFile.write( "%4.3g"%throughput )
    else:
      summaryOutFile.write( " ?0 " )
    
    for c in cores:
      inputFilename = sys.argv[1] + "_" + str(p) + "-particles-DDim" + str(d) + "-" + str(c) + "-cores"

      runtime     = getRuntimeFromRunner( inputFilename + "-pure.out" )
      flops       = getLikwidField( inputFilename + "-flops.out", "MFlops/s STAT", 3 )
      l2volume    = getLikwidField( inputFilename + "-l2.out", "data volume \[GBytes\] STAT", 3 )
      cacheMisses = getLikwidField( inputFilename + "-cache.out", "L2 miss ratio STAT", 3 )
      l3volume    = getLikwidField( inputFilename + "-l3.out", "data volume \[GBytes\] STAT", 3 )

      hardwareCounterOutFile.write( " & " )

      if (runtime>0):
        throughput  = p * iterations / runtime

        summaryOutFile.write( " & " )
        summaryOutFile.write( "%4.3g"%throughput )

        hardwareCounterOutFile.write( "%4.3g"%throughput )
        hardwareCounterOutFile.write( "," )
      else:
        summaryOutFile.write( " ?0 & " )
        hardwareCounterOutFile.write( "-," )
       
      
      hardwareCounterOutFile.write( "%4.3g"%flops )
      hardwareCounterOutFile.write( "," )
      hardwareCounterOutFile.write( "%4.3g"%l2volume )
      hardwareCounterOutFile.write( "," )
      hardwareCounterOutFile.write( "%4.3g"%cacheMisses )
      hardwareCounterOutFile.write( "," )
      hardwareCounterOutFile.write( "%4.3g"%l3volume )
  
    summaryOutFile.write( " \\\\ \n " );
    hardwareCounterOutFile.write( " \\\\ \n " );
       


==> experiments/mpi-dt-impact/create-one-run-SuperMUC.sh <==
#
# param 1:   template file
# param 2:   d
# param 3:   particles
# param 4:   dt
# param 5:   nodes
#


templateFile=$1
d=$2
particles=$3
dt=$4
nodes=$5


echo submit $templateFile with $d and $particles particles and dt $dt on $nodes nodes


ranks=$((nodes*6))
scriptFile="temp-scripts/MPI_"$particles"_"$ranks".sh"
sed "s/DIM/$d/g" $templateFile > temp-scripts/tmp2.sh
sed "s/RANKS/$ranks/g" temp-scripts/tmp2.sh > temp-scripts/tmp1.sh
sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.sh > temp-scripts/tmp2.sh
sed "s/DT/$dt/g" temp-scripts/tmp2.sh > temp-scripts/tmp1.sh
sed "s/NODES/$nodes/g" temp-scripts/tmp1.sh > $scriptFile
echo Submit $scriptFile
llsubmit $scriptFile


==> experiments/mpi-dt-impact/create-parallel-throughput-tables.py <==
#
# argument is the prefix such as supermuc
#
#
import sys
import os
import os.path


from helpers import *


NumerOfTimeSteps = 10 
MaxRanks   = 640000
MaxRanks   = 100000
dimensions = [ 2, 3 ]
dts        = [ 0.01, 0.001, 0.0001, 0.00001, 0.000001, 0.0000001 ]
variants   = [ "pit", "pidt", "rapidt" ]  


def convertDtToString(mydt):
  result = "0."
  mydt   = mydt * 10
  while mydt<1:
    mydt   = mydt * 10
    result = result + "0"
  result = result + "1"
  return result




if len(sys.argv)!=2:
  print "usage: script-name [polaris|supermuc]"
  quit()

if sys.argv[1]=="polaris":
  particless = [  10000000,  20000000,  40000000,  100000000,  200000000,  400000000 ]

if sys.argv[1]=="supermuc":
  particless = [ 100000000, 200000000, 400000000, 1000000000, 2000000000, 4000000000 ]

 
for d in dimensions:
  for particles in particless:
    for variant in variants: 
      outFilename  = sys.argv[1] + "_" + variant + "_" + str(particles) + "-particles_" + str(d) + "d.table"
      outFile      = open( outFilename, "w" )
      
      print "write file " + outFilename
        
      outFile.write( "nodes & cores " )
      for dt in dts:
        outFile.write( " & " )
        outFile.write( convertDtToString(dt) )
 
      outFile.write( " \\\\ \n" )

      for ranks in range(1,MaxRanks):
        foundDataForTheseRanks = False
        for dt in dts:
          inFilename   = sys.argv[1] + "_" + variant + "_" + str(particles) + "-particles_dt-" + convertDtToString(dt) + "_" + str(ranks) + "-ranks-DDim" + str(d) + ".out"
          if os.path.isfile(inFilename):
            foundDataForTheseRanks = True
            print "found " + inFilename
          #else:
          #  print "file " + inFilename + " is not in the path"
        if (foundDataForTheseRanks):
          print "found data for " + str(ranks) + " ranks and " + str(particles) + " particles in " + str(d) + " dimensions"
          coresPerNode = 16
          ranksPerNode = 6
          if ranks==1:
            outFile.write( "1 & 1" )
          elif ranks==ranksPerNode:
            outFile.write( "1 & 2" )
          else:
            workingNodes = (ranks-ranksPerNode)/ranksPerNode
            outFile.write( str(workingNodes) )
            outFile.write( " & " )
            outFile.write( str(workingNodes*coresPerNode) )
        
          for dt in dts:
              inFilename   = sys.argv[1] + "_" + variant + "_" + str(particles) + "-particles_dt-" + convertDtToString(dt) + "_" + str(ranks) + "-ranks-DDim" + str(d) + ".out"

              throughput = 0
              if os.path.isfile(inFilename):
                actualParticles = getParticles( inFilename, variant=="pit" );
                if (actualParticles==0):
                  actualParticles = particles
                  print "WARNING: Was not able to read real number of particles and thus switched back to " + str(particles) + " particles"
                runtime         = getRuntime(    inFilename, variant=="pit" );
                iterations      = getIterations( inFilename, variant=="pit" );
                if (iterations!=10):
                  print "WARNING: I recommend to reduce the number of time steps to 10. Got " + str(iterations) + " time steps"
                if (runtime>0 and iterations>0):
                  throughput  = actualParticles * iterations / runtime
                  
                if (throughput<0):
                  print "error for throughput " + "%4.3g"%throughput + " resulting from " + "%4.3g"%actualParticles + ", " + str(iterations) + ", " + "%4.3g"%runtime
                  quit
 
              outFile.write( " & " )
              outFile.write( "%4.3g"%throughput )
              

          outFile.write( "\n" )
          
      outFile.close()
  

==> experiments/mpi-dt-impact/create-plots.py <==
#
# argument is the prefix such as supermuc
#
#
import sys
import os
import pylab

from helpers import *




dimensions = [ 2, 3 ]
variants   = [ "pit", "pidt", "rapidt" ]
 


MaxTimeSteps = 10
#AlphaValue   = 0.02
AlphaValue   = 0.2


def getInputFilename(variant,particles,dim):
   return sys.argv[1] + "_" + variant + "_" + str(particles) + "-particles_" + str(dim) + "d.table"



def preparePlot(maxCores):
     pylab.clf()
     pylab.xlabel('cores')
     pylab.ylabel('#particles/s')
     pylab.loglog( basex=2, basey=10 )
     #pylab.yscale( "log" )
     pylab.xlim([16,maxCores])
     
     startOfLinearSpeedupGraph = 1e6
     pylab.ylim([startOfLinearSpeedupGraph,startOfLinearSpeedupGraph*maxCores])
     #pylab.yticks(
     #  [    1e6,      1e7,      1e8,      1e9,      1e10 ],
     #  [ "$10^6$", "$10^7$", "$10^8$", "$10^9$", "$10^{10}$" ]
     #)
     pylab.plot( [16,maxCores], [startOfLinearSpeedupGraph,maxCores*startOfLinearSpeedupGraph], "-", color="#000000" )


Dts        = [ 0.01, 0.001, 0.0001, 0.00001, 0.000001, 0.0000001 ]


Particles = [  
   10000000,   20000000,   40000000,  
  100000000,  200000000,  400000000, 
 1000000000, 2000000000, 4000000000 
]


Markers = [
  "-D", "--D", "-D", "--D", "-D", "--D", "-D", "--D", "-D",    # 1e8; different dt 
  "-<", "--<", "-<", "--<", "-<", "--<", "-<", "--<", "-<",  
  "-v", "--v", "-v", "--v", "-v", "--v", "-v", "--v", "-v",  

  "->", "-->", "->", "-->", "->", "-->", "->", "-->", "->",  
  "-^", "--^", "-^", "--^", "-^", "--^", "-^", "--^", "-^",  
  "-s", "--s", "-s", "--s", "-s", "--s", "-s", "--s", "-s",  
  
  "-o", "--o", "-o", "--o", "-o", "--o", "-o", "--o", "-o",  
  "-*", "--*", "-*", "--*", "-*", "--*", "-*", "--*", "-*",  
  "-d", "--d", "-d", "--d", "-d", "--d", "-d", "--d", "-d",  
]


Colours = [
  "#0000ff", "#00ff00", "#ff0000", "#00aaff", "#aa00ff", "#00ffaa", "#aaff00", "#ffaa00", "#ff00aa",  
  "#0000ff", "#00ff00", "#ff0000", "#00aaff", "#aa00ff", "#00ffaa", "#aaff00", "#ffaa00", "#ff00aa",  
  "#0000ff", "#00ff00", "#ff0000", "#00aaff", "#aa00ff", "#00ffaa", "#aaff00", "#ffaa00", "#ff00aa",  

  "#0000ff", "#00ff00", "#ff0000", "#00aaff", "#aa00ff", "#00ffaa", "#aaff00", "#ffaa00", "#ff00aa",  
  "#0000ff", "#00ff00", "#ff0000", "#00aaff", "#aa00ff", "#00ffaa", "#aaff00", "#ffaa00", "#ff00aa",  
  "#0000ff", "#00ff00", "#ff0000", "#00aaff", "#aa00ff", "#00ffaa", "#aaff00", "#ffaa00", "#ff00aa",  

  "#0000ff", "#00ff00", "#ff0000", "#00aaff", "#aa00ff", "#00ffaa", "#aaff00", "#ffaa00", "#ff00aa",  
  "#0000ff", "#00ff00", "#ff0000", "#00aaff", "#aa00ff", "#00ffaa", "#aaff00", "#ffaa00", "#ff00aa",  
  "#0000ff", "#00ff00", "#ff0000", "#00aaff", "#aa00ff", "#00ffaa", "#aaff00", "#ffaa00", "#ff00aa",  
]



def plotSpeedups(dim,variant):
  for legendVariant in range(0,len(Particles)+1):
     outputFileName = "speedup-" + sys.argv[1] + "-" + str(variant) + "-"+ str(dim) + "d-legend-" + str(legendVariant)
     print "create " + outputFileName
     if sys.argv[1]=="polaris":
       preparePlot(4096)
       pylab.xticks(
         [  16,   64,   256,   1024,   4096  ], 
         [ "16", "64", "256", "1024", "4096" ]
       )
     else:
       preparePlot(16384)
       pylab.xticks(
         [  32,   128,   512,   2048,   9102  ], 
         [ "32", "128", "512", "2048", "9102" ]
       )
       #pylab.xticks(
       #  [  16,   128,   512,   2048,   9102,   32768  ], 
       #  [ "16", "128", "512", "2048", "9102", "32768" ]
       #)
     
 
     for pParticles in range(0,len(Particles)):
       particles     = Particles[pParticles]
       ColumnCounter = 2
       for pDt in range(0,len(Dts)):
         MarkerCounter = pParticles*len(Particles) + pDt
         dt             = Dts[pDt]
         inputFileName  = getInputFilename(variant,particles,dim)
         cores          = readColumnFromTable(inputFileName,1)
         throughput     = readColumnFromTable(inputFileName,ColumnCounter)
        
         (cores,throughput) = compactData(cores,throughput)
       
         AlphaValue = 0.65
         
         if len(cores)>0:
           #pylab.plot( cores, throughput, Markers[MarkerCounter],  label = "MarkerCounter=" + str(MarkerCounter), color=Colours[MarkerCounter], markersize=14, markevery=1 )
           if pParticles==legendVariant:
             pylab.plot( cores, throughput, Markers[MarkerCounter],  label =  "%0.1e"%particles + ", $\Delta t$=" + "%0.1e"%dt , color=Colours[MarkerCounter], markersize=14, markevery=1, alpha=AlphaValue )
             #pylab.plot( cores, throughput, Markers[MarkerCounter],  label = "pParticles=" + str(pParticles) + ", mc=" + str(MarkerCounter) , color=Colours[MarkerCounter], markersize=14, markevery=1 )
           else: 
             pylab.plot( cores, throughput, Markers[MarkerCounter],  color=Colours[MarkerCounter], markersize=14, markevery=1, alpha=AlphaValue )
         ColumnCounter  = ColumnCounter + 1
            
     setGeneralPlotSettings()

     pylab.title( toString(sys.argv[1]) + ", " + toString(variant) + "," + str(dim) + "d" )

     pylab.legend(loc='upper left',framealpha=0.5)
     pylab.savefig( outputFileName + "-left-top.png" )
     pylab.savefig( outputFileName + "-left-top.pdf" )
     summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 

     pylab.legend(loc='lower right',framealpha=0.5)
     pylab.savefig( outputFileName + "-right-bottom.png" )
     pylab.savefig( outputFileName + "-right-bottom.pdf" )
     summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 




def createPlots():
  for dim in dimensions:
     for variant in variants:
       plotSpeedups(dim,variant)


if len(sys.argv)!=2:
  print "usage: script-name [polaris|supermuc]"
  quit()

summaryHTMLFile = open("summary-" + sys.argv[1] + ".html", "w" )

createPlots()      


==> experiments/mpi-dt-impact/create-results-SuperMUC.sh <==
rm -f *.err
rm -rf temp-scripts

mkdir temp-scripts


#
# 512 is magic island size
# 3264 ranks, i.e. 544 nodes is already too big for class general
#


for d in DDim2 DDim3
do
  #
  # 10^8 particles
  #
  particles=100000000
  dt=0.001
  templateFile="GeneralClassSuperMUC0.llscript"
  for nodes in 2 6 12 24
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done
  templateFile="GeneralClassSuperMUC1.llscript"
  for nodes in 48 96 160 224 288 352
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done

  dt=0.0001
  for nodes in 12 24 48 96 160 224 288 352 416 480   
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done
  
  #
  # 10^9 particles
  #
  particles=1000000000


  dt=0.0001
  templateFile="GeneralClassSuperMUC0.llscript"
  for nodes in 6 12 24
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done
  templateFile="GeneralClassSuperMUC1.llscript"
  for nodes in 48 96 160 224 288 352
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done

  dt=0.00001
  for nodes in 12 24 48 96 160 224 288 352 416 480   
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done

  dt=0.000001
  for nodes in 48 96 160 224 288 352 416 
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done
  templateFile="GeneralClassSuperMUC2.llscript"
  for nodes in 544 608 672
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done

  #
  # 2 * 10^9 particles
  #
  particles=2000000000

  dt=0.0001
  templateFile="GeneralClassSuperMUC1.llscript"
  for nodes in 48 96 160 224 288 352 416 480
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done

  dt=0.00001
  templateFile="GeneralClassSuperMUC1.llscript"
  for nodes in 96 160 224 288 352 416 480   
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done
  templateFile="GeneralClassSuperMUC2.llscript"
  for nodes in 544 608 
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done

  dt=0.000001
  templateFile="GeneralClassSuperMUC1.llscript"
  for nodes in 224 288 352 416 480
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done
  templateFile="GeneralClassSuperMUC2.llscript"
  for nodes in 544 608 672 736
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done
  
  
  #
  # 4 * 10^9 particles
  #
  particles=4000000000

  dt=0.00001
  templateFile="GeneralClassSuperMUC1.llscript"
  for nodes in 160 224 288 352 416 480
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done

  dt=0.000001
  templateFile="GeneralClassSuperMUC1.llscript"
  for nodes in 96 160 224 288 352 416 480   
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done
  templateFile="GeneralClassSuperMUC3.llscript"
  for nodes in 544 608 672 736
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done

  dt=0.0000001
  templateFile="GeneralClassSuperMUC3.llscript"
  for nodes in 544 672 800 928 1056 1184
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done
  
  
  
  #
  # 8 * 10^9 particles
  #
  particles=8000000000

  dt=0.00001
  templateFile="GeneralClassSuperMUC1.llscript"
  for nodes in 352 480
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done
  templateFile="GeneralClassSuperMUC3.llscript"
  for nodes in 544 672 736 800
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done

  dt=0.000001
  templateFile="GeneralClassSuperMUC3.llscript"
  for nodes in 544 672 736 800 928 1056
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done

  dt=0.0000001
  templateFile="GeneralClassSuperMUC3.llscript"
  for nodes in 800 928 1056 1184 1312 1440
  do
    ./create-one-run-SuperMUC.sh $templateFile $d $particles $dt $nodes
  done
done



==> experiments/mpi-pidt/create-results-SuperMUC.sh <==
rm -f *.err
rm -rf temp-scripts

mkdir temp-scripts


particles=10000000
ranks=1
nodes=1
templateFile="MicroClass.llscript"
scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
echo Submit $scriptFile
llsubmit $scriptFile



#
# Seems to me that 1,2 and 4 do not pass in micro class.
#
particles=10000000
for nodes in 1 2 4 6 8 10 12 14 16 20 24 28 32 
do
  ranks=$((nodes*6))
  templateFile="MicroClass.llscript"
  scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
  sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
  sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
  sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
  echo Submit $scriptFile
  llsubmit $scriptFile
done



#
# Up to 16, all runs exceed runtime, i.e. have to be submitted in the general class
#
particles=100000000
for nodes in 1 2 4 6 8 10 12 14 16 20 24 28 30
do
  ranks=$((nodes*6))
  templateFile="MicroClass.llscript"
  scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
  sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
  sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
  sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
  echo Submit $scriptFile
  llsubmit $scriptFile
done
for nodes in 32 40 48 56 64 72 80 88 96 104 112 120 128
do
  ranks=$((nodes*6))
  templateFile="GeneralClass0.llscript"
  scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
  sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
  sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
  sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
  echo Submit $scriptFile
  llsubmit $scriptFile
done




particles=1000000000
for nodes in 8 10 12 24 
do
  ranks=$((nodes*6))
  templateFile="MicroClass.llscript"
  scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
  sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
  sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
  sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
  echo Submit $scriptFile
  llsubmit $scriptFile
done
for nodes in 36 48 64 80 96 112 128 
do
  ranks=$((nodes*6))
  templateFile="GeneralClass1.llscript"
  scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
  sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
  sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
  sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
  echo Submit $scriptFile
  llsubmit $scriptFile
done


llq -u $USER


==> experiments/mpi-pit/create-results-SuperMUC.sh <==
rm -f *.err
rm -rf temp-scripts

mkdir temp-scripts


particles=10000000
ranks=1
nodes=1
templateFile="MicroClass.llscript"
scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
echo Submit $scriptFile
llsubmit $scriptFile



#
# Seems to me that 1,2 and 4 do not pass in micro class.
#
particles=10000000
for nodes in 1 2 4 6 8 10 12 14 16 20 24 28 32 
do
  ranks=$((nodes*6))
  templateFile="MicroClass.llscript"
  scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
  sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
  sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
  sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
  echo Submit $scriptFile
  llsubmit $scriptFile
done



#
# Up to 16, all runs exceed runtime, i.e. have to be submitted in the general class
#
particles=100000000
for nodes in 1 2 4 6 8 10 12 14 16 20 24 28 
do
  ranks=$((nodes*6))
  templateFile="MicroClass.llscript"
  scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
  sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
  sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
  sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
  echo Submit $scriptFile
  llsubmit $scriptFile
done
for nodes in 32 40 48 56 64 72 80 88 96 104 112 120 128
do
  ranks=$((nodes*6))
  templateFile="GeneralClass0.llscript"
  scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
  sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
  sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
  sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
  echo Submit $scriptFile
  llsubmit $scriptFile
done




particles=1000000000
for nodes in 8 10 12 24 
do
  ranks=$((nodes*6))
  templateFile="MicroClass.llscript"
  scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
  sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
  sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
  sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
  echo Submit $scriptFile
  llsubmit $scriptFile
done
for nodes in 36 48 64 80 96 112 128 
do
  ranks=$((nodes*6))
  templateFile="GeneralClass1.llscript"
  scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
  sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
  sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
  sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
  echo Submit $scriptFile
  llsubmit $scriptFile
done


llq -u $USER


==> experiments/mpi-rapidt/create-results.sh <==
rm -f *.err
rm -rf temp-scripts

mkdir temp-scripts


particles=10000000
ranks=1
nodes=1
templateFile="MicroClass.llscript"
scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
echo Submit $scriptFile
llsubmit $scriptFile



#
# Seems to me that 1,2 and 4 do not pass in micro class.
#
particles=10000000
for nodes in 1 2 4 6 8 10 12 14 16 20 24 28 32 
do
  ranks=$((nodes*6))
  templateFile="MicroClass.llscript"
  scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
  sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
  sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
  sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
  echo Submit $scriptFile
  llsubmit $scriptFile
done



#
# Up to 16, all runs exceed runtime, i.e. have to be submitted in the general class
#
particles=100000000
for nodes in 1 2 4 6 8 10 12 14 16 20 24 28 
do
  ranks=$((nodes*6))
  templateFile="MicroClass.llscript"
  scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
  sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
  sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
  sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
  echo Submit $scriptFile
  llsubmit $scriptFile
done
for nodes in 32 40 48 56 64 72 80 88 96 104 112 120 128
do
  ranks=$((nodes*6))
  templateFile="GeneralClass0.llscript"
  scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
  sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
  sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
  sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
  echo Submit $scriptFile
  llsubmit $scriptFile
done




particles=1000000000
for nodes in 64 80 96 112 128 
do
  ranks=$((nodes*6))
  templateFile="GeneralClass1.llscript"
  scriptFile="temp-scripts/MPI_"$particles"_"$ranks".llscript"
  sed "s/RANKS/$ranks/g" $templateFile > temp-scripts/tmp1.llscript
  sed "s/PARTICLES/$particles/g" temp-scripts/tmp1.llscript > temp-scripts/tmp2.llscript
  sed "s/NODES/$nodes/g" temp-scripts/tmp2.llscript > $scriptFile
  echo Submit $scriptFile
  llsubmit $scriptFile
done

llq -u $USER


==> experiments/single-core/create-plots.py <==
#
# argument is the prefix such as supermuc
#
#
import sys
import os
import pylab

from helpers import *


dts        = [ "0.01", "0.0001", "0.000001" ]
machines   = [ "polaris", "supermuc" ]
labels     = [
  "PIT,  $(0.0,1.0)^2$", "PIT,  $(0.0,0.1)^2$", 
  "PIDT, $(0.0,1.0)^2$", "PIDT, $(0.0,0.1)^2$", 
  "PIT,  $(0.0,1.0)^2$", "PIT,  $(0.0,0.1)^3$", 
  "PIDT, $(0.0,1.0)^2$", "PIDT, $(0.0,0.1)^3$"
] 
 

summaryHTMLFile = open("summary.html", "w" )


ppcs     = [ 1e7, 1e6, 1e5, 1e4, 1e3, 1e2, 1e1 ]

for dt in dts:
  for machine in machines:
    outputFileName = "single-core-throughput-dt-" + dt.replace( ".", "_" ) + "-" + machine
    inputFileName  = "single-core-throughput-dt-" + dt + "-" + machine + ".table"
    print "create " + outputFileName + " from " + inputFileName
    
    pit_1_0  = readColumnFromTable( inputFileName, 1 )
    pit_0_1  = readColumnFromTable( inputFileName, 3 )
    pidt_1_0 = readColumnFromTable( inputFileName, 5 )
    pidt_0_1 = readColumnFromTable( inputFileName, 7 )

    pylab.clf()
    pylab.title( toString(machine) + ", $\Delta t$=" + dt )
    pylab.xlabel('ppc')
    pylab.ylabel('#particles/s')
    pylab.xscale('log')
    pylab.yscale('log')
    pylab.ylim([10000,1e8])

    pylab.plot(ppcs, pit_1_0[1:8],     '-o',  label=labels[0],  color='#000000', markersize=10 )
    pylab.plot(ppcs, pit_0_1[1:8],     '--o', label=labels[1],  color='#ff0000', markersize=10 )
    pylab.plot(ppcs, pidt_1_0[1:8],    '-v',  label=labels[2],  color='#00ff00', markersize=10 )
    pylab.plot(ppcs, pidt_0_1[1:8],    '--v', label=labels[3],  color='#0000ff', markersize=10 )
    pylab.plot(ppcs, pit_1_0[8+1:-1],  '-^',  label=labels[4],  color='#000000', markersize=10 )
    pylab.plot(ppcs, pit_0_1[8+1:-1],  '--^', label=labels[5],  color='#bb0000', markersize=10 )
    pylab.plot(ppcs, pidt_1_0[8+1:-1], '-x',  label=labels[6],  color='#00bb00', markersize=10 )
    pylab.plot(ppcs, pidt_0_1[8+1:-1], '--x', label=labels[7],  color='#0000bb', markersize=10 )
  
    setGeneralPlotSettings()
	
    pylab.savefig( outputFileName + ".png" )
    pylab.savefig( outputFileName + ".pdf" )
    pylab.savefig( outputFileName + ".eps" )      
    summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 
	
	
filenames = [
  "pit_1_0",  
  "pit_0_1", 
  "pidt_1_0",  
  "pidt_0_1"
] 
	
labels     = [
  "PIT,  $(0.0,1.0)^d$", 
  "PIT,  $(0.0,0.1)^d$", 
  "PIDT,  $(0.0,1.0)^d$", 
  "PIDT,  $(0.0,0.1)^d$" 
] 	      
for machine in machines:
    for currentSetup in range(0,4):
      outputFileName = "single-core-throughput-" + filenames[currentSetup] + "-" + machine
      print "create " + outputFileName
      
      pylab.clf()
      pylab.xlabel('ppc')
      pylab.ylabel('#particles/s')
      pylab.xscale('log')
      pylab.yscale('log')
      pylab.ylim([10000,1e8])
      pylab.title( labels[currentSetup] )
    
      dt=dts[0]
      inputFileName  = "single-core-throughput-dt-" + dt + "-" + machine + ".table"
      data2d         = readColumnFromTable( inputFileName, 1+currentSetup*2 )[1:8]
      data3d         = readColumnFromTable( inputFileName, 1+currentSetup*2 )[8+1:-1]
      if (currentSetup==0):
        pylab.plot(ppcs, data2d, '-o',  label="$\Delta t$=" + "%.1e" %float(dt) +", d=2",  color='#0000ff', markersize=10 )
        pylab.plot(ppcs, data3d, '--o', label="$\Delta t$=" + "%.1e" %float(dt) +", d=3",  color='#0000bb', markersize=10 )
      else:
        pylab.plot(ppcs, data2d, '-o',  color='#0000ff', markersize=10 )
        pylab.plot(ppcs, data3d, '--o', color='#0000bb', markersize=10 )
      
      dt=dts[1]
      inputFileName  = "single-core-throughput-dt-" + dt + "-" + machine + ".table"
      data2d         = readColumnFromTable( inputFileName, 1+currentSetup*2 )[1:8]
      data3d         = readColumnFromTable( inputFileName, 1+currentSetup*2 )[8+1:-1]
      if (currentSetup==3):
        pylab.plot(ppcs, data2d, '-^', label="$\Delta t$=" + "%.1e" %float(dt) +", d=2",  color='#00ff00', markersize=10 )
        pylab.plot(ppcs, data3d, '--^', label="$\Delta t$=" + "%.1e" %float(dt) +", d=3",  color='#00bb00', markersize=10 )
      else:
        pylab.plot(ppcs, data2d, '-^',  color='#00ff00', markersize=10 )
        pylab.plot(ppcs, data3d, '--^', color='#00bb00', markersize=10 )
      
      dt=dts[2]
      inputFileName  = "single-core-throughput-dt-" + dt + "-" + machine + ".table"
      data2d         = readColumnFromTable( inputFileName, 1+currentSetup*2 )[1:8]
      data3d         = readColumnFromTable( inputFileName, 1+currentSetup*2 )[8+1:-1]
      if (currentSetup==2):
        pylab.plot(ppcs, data2d, '-s', label="$\Delta t$=" + "%.1e" %float(dt) +", d=2",  color='#ff0000', markersize=10 )
        pylab.plot(ppcs, data3d, '--s', label="$\Delta t$=" + "%.1e" %float(dt) +", d=3",  color='#bb0000', markersize=10 )
      else:
        pylab.plot(ppcs, data2d, '-s',  color='#ff0000', markersize=10 )
        pylab.plot(ppcs, data3d, '--s', color='#bb0000', markersize=10 )
      
      setGeneralPlotSettings()   
      pylab.legend(loc="lower left",framealpha=0.5) 
      
      #if (currentSetup>1):
      #  #pylab.legend(show=False)
      #  pylab.legend().set_visible(False)
      
      pylab.savefig( outputFileName + ".png" )
      pylab.savefig( outputFileName + ".pdf" )
      pylab.savefig( outputFileName + ".eps" )      
      summaryHTMLFile.write( "<img src=\"" +  outputFileName + ".png\" /> <br />" ) 



==> experiments/single-core/create-single-core-table.py <==
#
# argument is the prefix such as supermuc
#
#
import sys
import os

from helpers import *




variants   = [ "pit", "pidt" ]
dimensions = [ 2, 3 ]
dams       = [ 1.0, 0.1 ]  
dts        = [ "000001", "0001", "01" ]
ppcs       = [ 10000000, 1000000, 100000, 10000, 1000, 100, 10 ]


if len(sys.argv)!=2:
  print "please specify computer name (polaris or supermuc) as argument"
  quit()


for dt in dts:
  outFilename  = "single-core-throughput-dt-0." + str(dt) + "-" + sys.argv[1] + ".table"
  outFile      = open( outFilename, "w" )
  print( "- write file " + outFilename );
  
  outFile.write( "ppc" )
  for variant in variants:
    for d in dimensions:
      for dam in dams:
        outFile.write( " & " )
        outFile.write( variant + ", " + str(dam) )
        outFile.write( " & " )
        outFile.write( "\\#particles" )
  outFile.write( "\\\\  \n " )
  
  for d in dimensions:
    outFile.write( "\hline \n " )
    for ppc in ppcs:
      outFile.write( "%4.1g"%ppc )
      for variant in variants:
        for dam in dams:
          inputFilename = sys.argv[1] + "_" + variant + "-" + str(ppc) + "-ppc-dt-0." + str(dt) + "-dam-" + str(dam) + "-DDim" + str(d)
          print( "-- read file " + inputFilename );
  
          particles   = getParticles(  inputFilename + "-pure.out", variant=="pit" );
          runtime     = getRuntime(    inputFilename + "-pure.out", variant=="pit" );
          iterations  = getIterations( inputFilename + "-pure.out", variant=="pit" );
          
          outFile.write( " & " )
          if (runtime>0):
            throughput  = particles * iterations / runtime
            outFile.write( "%4.3g"%throughput )
          else:
            outFile.write( " ?0 " )
          outFile.write( " & " )
          outFile.write( "%4.1g"%particles )
    
      outFile.write( " \\\\ \n " )

  outFile.close()
